Implicitly Maximizing Margins with the Hinge Loss

A new loss function is proposed for neural networks on classification tasks which extends the hinge loss by assigning gradients to its critical points. We will show that for a linear classifier on linearly separable data with fixed step size, the margin of this modified hinge loss converges to the $\ell_2$ max-margin at the rate of $\mathcal{O}( 1/t )$. This rate is fast when compared with the $\mathcal{O}(1/\log t)$ rate of exponential losses such as the logistic loss. Furthermore, empirical results suggest that this increased convergence speed carries over to ReLU networks.

==> figures/Untitled-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6464,        172]
NotebookOptionsPosition[      6035,        156]
NotebookOutlinePosition[      6383,        171]
CellTagsIndexPosition[      6340,        168]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"df", "[", "x_", "]"}], ":=", 
  RowBox[{"Boole", "[", 
   RowBox[{"x", "\[GreaterEqual]", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtf", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{"x", "\[GreaterEqual]", "h"}], "]"}], 
    RowBox[{"df", "[", "x", "]"}]}], "+", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{"x", "\[LessEqual]", 
      RowBox[{"-", "h"}]}], "]"}], 
    RowBox[{"df", "[", "x", "]"}]}], "+", 
   RowBox[{
    RowBox[{"Boole", "[", 
     RowBox[{
      RowBox[{"-", "h"}], "\[LessEqual]", "x", "\[LessEqual]", "h"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "/", 
       RowBox[{"(", 
        RowBox[{"2", "h"}], ")"}]}], "+", 
      RowBox[{"1", "/", "2"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"-", "h"}], "\[LessEqual]", "x", "\[LessEqual]", "h"}], "]"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"2", "h"}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8016735769609165`*^9, 3.801673612362275*^9}, {
  3.8016737625121393`*^9, 3.8016737635110955`*^9}, {3.801673810684026*^9, 
  3.8016739313521976`*^9}, {3.801674248562067*^9, 3.801674290381011*^9}, {
  3.801674356451316*^9, 3.801674380462864*^9}, {3.8016744110711765`*^9, 
  3.8016744840912895`*^9}, {3.8016745361123486`*^9, 3.801674622603123*^9}, {
  3.801675150402695*^9, 3.8016751505426893`*^9}, {3.801675350142375*^9, 
  3.801675356243823*^9}},ExpressionUUID->"e91b5f1d-ac8c-46b6-b6a7-\
63237374a22d"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQXfvc99P//8IHGKDgWbXY19t/EHw/gfvft/9E8BUs
C/7mf0bwD3VN4njwDMHn0Lsud+Asgj+lJMG7YTaCv5qxeAmDOYLPmupuJBkr
BOcL3zias2iiIJwfdHhWsuYpATi/+r1tzoTH/HD+jvJZWev9+RDunRSq8G8m
D5zvPnevn8cbLjj/Q++dPyzPEPxZdb9XHbyP4L+Jt2S3vozgT1Laul93F4J/
b/kaA+EOBL9s02yhe8oIvsLiXQdmySL4JyffzAsXR/BlSsVPX+BC8A+ZT24+
/JETzufb2/VlxX4Ef9nxymvF0Qj+TKMy55UhCH7P3KIN93wR/KLi7C5PBwTf
Vj7WTl4Vwb9S5rDs1DsOOP/4QxthhhcI/i4fywbThwj+AiWjqAWXEfzsc8p8
ZTsQfCY19jLFJgT/6wTmx2HVCP6L3//9e0oQ/HMXf2h+T0PwZ9a+unvGG8Hv
efHMi8kVwa8Lfrzd3A7BT9G8M3GRAYIfPuXGv+uaCL7X/yvZvMoIvsHVs64V
ogi+ssOpTWv5EHyx1cfkH7Mj+JvsTK61syH4APPQwzg=
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBmIQ7XfwtGbFT/YDoWBw1P5R2I7LO94g+Md1Nq5Vvo/g
T7qxKPHnYQQ/rmWK6PkVCH7ep9OJb++ywfl1CczruIURfAZd+f3OrSxw/q3u
me2rrzLB+TJcGSu/ODHC+dmmWqy3Zf7vh/GTze+tOHz4N5yvVWH1P2/JDzh/
4d3gI5WOX+H8542iNu4Sn+D8XVM1XF+EvYXzDV7e/KI/9xmc77LrNuffsAdw
fsHK9T8EhS/D+WFpygsv1eyE84+fudllHLzDHsa30j24KWD6ZTifqUz0Tork
AzifnSegMendMzi/+cE156LFb+H8DbPbAuo+fYTz8xelCDwJ+wrnx2XNkm1v
/AHndwaWWRrP+Q3ns4hMfVb/6x+cf/1064cWfkYHGD+0Osls1mEmOD+H+7XS
uSgWOF9+9bFpbK9Y4fyzhqxfuw6xwfnVO5yD+Wezw/lR7mUnA7cg+FbXVthP
OYvgr5I9VGV6C8GXTL299dozBP8CR0aw+lsEv2PNlw/lnxF8aPqE8wEery5M

        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQB2IQvcnO5Fo7G4cDAxRkWKun7+JB8G80OSyKlkTwtwsW
S8wzQvDL9G+wKKci+HqXUxYVZyP4z8o+2h8pRPBD93FVp9Yh+Ca+th+XT0fw
P2ctuqtzCsEvWJazzUyfE86/d156Kp8Zgu/781TxMxsEX8tH03CaF4L/5OPT
1V9TEfxw2/iFW+Yg+HZXAnuMuLjgfB4m8yS9pwi+a27IVK3JPHC+xE7ZfFcV
Pjh/UlHHRIPr/HB+UJu/7txtAgj3RLeELqkVhPOvPeNcNDlUCM4/l/TUUUhe
GM5/yLL8x1QlBP/Lsoz1kmoIvuTr1zKKugh+SvGn7/rWCP6v5v9rfcMRfLWl
klKd/Qi+pfvtCzyTEXyfl3PaJ0xD8At1Fb5On4vg79mqdmHZagQ/6Jhx25Hj
CH5qxlcbj9MIfgXX9s+nzyH4c/2sEi9fRfBfXHOwefQYyb0VTJ9TnyP4vNJH
Vr58heAbxbuLf/yI4Lsycp4r+YrgRyw+1fLjB4Kf5dpjXfMHwa997vvp/38E
HwAXVZvs
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$16204#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {0., 0.16666666666666666`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.801673591112261*^9, 3.801673612640932*^9}, {
   3.8016738270984926`*^9, 3.8016739319188056`*^9}, {3.8016742640911493`*^9, 
   3.801674290852101*^9}, {3.801674359102607*^9, 3.801674380802086*^9}, {
   3.801674420462067*^9, 3.8016744846945715`*^9}, {3.8016745371319695`*^9, 
   3.8016746230014033`*^9}, 3.8016751508924727`*^9, 
   3.801675356725264*^9},ExpressionUUID->"1dabd73b-8661-4302-b142-\
8ee588caacc7"]
}, Open  ]]
},
WindowSize->{759, 553},
WindowMargins->{{Automatic, 252}, {24, Automatic}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1798, 49, 86, "Input",ExpressionUUID->"e91b5f1d-ac8c-46b6-b6a7-63237374a22d"],
Cell[2381, 73, 3638, 80, 278, "Output",ExpressionUUID->"1dabd73b-8661-4302-b142-8ee588caacc7"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


